Interactive Code Generation via Test-Driven User-Intent Formalization

Large language models (LLMs) have shown great potential in automating significant aspects of coding by producing natural code from informal natural language (NL) intent. However, when interacting with LLMs, users have no guarantees that the code suggestions produced correctly satisfy the intent they provided. In fact, it is hard to define a notion of correctness since natural language can be ambiguous and lacks a formal semantics. In this paper, we propose the workflow of {\it interactive test-driven code generation}, which leverages lightweight user feedback to (a) formalize the user intent using generated tests that can be useful for debugging, and (b) produce an improved set of code suggestions by pruning and ranking candidate code suggestions. We describe a language-agnostic abstract algorithm and a concrete implementation TiCoder. We perform an automated evaluation of TiCoder on the \emph{MBPP} and \emph{HumanEval} code generation benchmarks. Our results are promising with using the OpenAI Codex LLM: our best algorithm improves the \passk{1} code generation accuracy (in absolute percentages) between $22.49\%$ to $37.71\%$ for MBPP and between $24.79\%$ to $53.98\%$ for HumanEval using between 1 to 5 simulated user queries.

==> plots/rq1.py <==
# plotting a multi-bar chart

import matplotlib.pyplot as plt
from matplotlib.legend_handler import HandlerTuple
import numpy as np

mbpp_data = {
    "codex": [48.24, 62.06, 76.81, 80.80],
    "baseline": [52.69, 64.40, 77.99, 81.73],
    "code_t": [63.70, 69.79, 76.35, 77.99],
    "best": [70.73, 74.94, 79.63, 82.67],
    "ideal": [87.35, 89.23, 89.70, 89.70],
    "ideal_ranking": [84.31, 86.65, 88.06, 89.23],
    "x-axis": ["1", "2", "5", "10"]
}

human_eval_data = {
    "codex": [30.49, 47.56, 63.41, 74.39],
    "baseline": [37.80, 51.22, 68.29, 76.83],
    "code_t": [58.54, 64.02, 70.12, 73.17],
    "best": [55.28, 64.60, 73.29, 80.12],
    "ideal": [90.85, 90.85, 90.85, 90.85],
    "ideal_ranking": [69.57, 77.02, 83.23, 88.20],
    "x-axis": ["1", "2", "5", "10"]
}

print(mbpp_data['ideal'][0] - mbpp_data['best'][0])
print(human_eval_data['ideal'][0] - human_eval_data['best'][0])

print(mbpp_data['ideal'][0] - mbpp_data['ideal_ranking'][0])
print(mbpp_data['ideal'][2] - mbpp_data['ideal_ranking'][2])
print(human_eval_data['ideal'][0] - human_eval_data['ideal_ranking'][0])
print(human_eval_data['ideal'][2] - human_eval_data['ideal_ranking'][2])

x_axis = np.arange(len(mbpp_data['x-axis'])) * 1.35

plt.figure(figsize=(12/1.8, 10/1.8))
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=14)

# plt.bar(x_axis-0.501, mbpp_data['codex'], align='edge', width=0.2, label='Codex', color=(40/255, 57/255, 220/255))
# plt.bar(x_axis-0.501, [61.59 - mbpp_data['codex'][0], 0, 0, 0], align='edge', width=0.2, bottom=mbpp_data['codex'], hatch="//", color=(44/255, 144/255, 244/255), label='Codex (temp=0)')
# plt.bar(x_axis-0.301, mbpp_data['baseline'], align='edge', width=0.2, label='Baseline', color=(243/255, 151/255, 67/255))
# plt.bar(x_axis+0.101, mbpp_data['best'], align='edge', width=0.2, label='TiCoder', color=(112/255, 173/255, 71/255))
# plt.bar(x_axis+0.301, mbpp_data['ideal_ranking'], align='edge', width=0.2, label='IdealRanking', color=(255/255, 199/255, 21/255))
# plt.bar(x_axis+0.501, mbpp_data['ideal'], align='edge', width=0.2, label='IdealTests', color=(242/255, 0/255, 0/255))

p1 = plt.bar(x_axis-0.501, mbpp_data['codex'], align='edge', width=0.2, label='Codex', color='#046389')
p2 = plt.bar(x_axis-0.501, [61.59 - mbpp_data['codex'][0], 0, 0, 0], align='edge', width=0.2, bottom=mbpp_data['codex'], color='#05a5e0', label='Codex (temp=0)')
p3 = plt.bar(x_axis-0.301, mbpp_data['baseline'], align='edge', width=0.2, label='Baseline', color='#59a065')
p4 = plt.bar(x_axis-0.101, mbpp_data['code_t'], align='edge', width=0.2, label='CodeT', color='#fae684')
p5 = plt.bar(x_axis+0.101, mbpp_data['best'], align='edge', width=0.2, label='TiCoder', color='#acc774')
p6 = plt.bar(x_axis+0.301, mbpp_data['ideal_ranking'], align='edge', width=0.2, label='IdealRanking', color='#fab460')
p7 = plt.bar(x_axis+0.501, mbpp_data['ideal'], align='edge', width=0.2, label='IdealTests', color='#de425b')
plt.axhline(89.70, linestyle='dashed')
plt.text(x=1.25, y=91.5, s="pass@100 = 89.70\%", ha='right', va='center')

plt.xticks(x_axis + 0.1, mbpp_data['x-axis'])
plt.xlabel("k", fontsize = 18)
plt.ylabel("pass@k@\{0,1\} (\%)", fontsize = 18)
plt.legend([(p1, p2), p3, p4, p5, p6, p7], ['Codex (t=0.8/t=0)', 'Baseline', 'CodeT', 'TiCoder', 'IdealRank', 'IdealTests'], ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.2), handler_map={tuple: HandlerTuple(ndivide=None)})
plt.tight_layout()

plt.savefig('rq1_mbpp.pdf')
# plt.show()

x_axis = np.arange(len(human_eval_data['x-axis'])) * 1.35

plt.figure(figsize=(12/1.8, 10/1.8))
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=14)

# plt.bar(x_axis-0.501, human_eval_data['codex'], align='edge', width=0.2, label='Codex', color=(40/255, 57/255, 220/255))
# plt.bar(x_axis-0.501, [44.02 - human_eval_data['codex'][0], 0, 0, 0], align='edge', width=0.2, bottom=human_eval_data['codex'], hatch="//", color=(44/255, 144/255, 244/255), label='Codex (temp=0)')
# plt.bar(x_axis-0.301, human_eval_data['baseline'], align='edge', width=0.2, label='Baseline', color=(243/255, 151/255, 67/255))
# plt.bar(x_axis+0.101, human_eval_data['best'], align='edge', width=0.2, label='TiCoder', color=(112/255, 173/255, 71/255))
# plt.bar(x_axis+0.301, human_eval_data['ideal_ranking'], align='edge', width=0.2, label='IdealRanking', color=(255/255, 199/255, 21/255))
# plt.bar(x_axis+0.501, human_eval_data['ideal'], align='edge', width=0.2, label='IdealTests', color=(242/255, 0/255, 0/255))

p1 = plt.bar(x_axis-0.501, human_eval_data['codex'], align='edge', width=0.2, label='Codex', color='#046389')
p2 = plt.bar(x_axis-0.501, [44.02 - human_eval_data['codex'][0], 0, 0, 0], align='edge', width=0.2, bottom=human_eval_data['codex'], color='#05a5e0', label='Codex (temp=0)')
p3 = plt.bar(x_axis-0.301, human_eval_data['baseline'], align='edge', width=0.2, label='Baseline', color='#59a065')
p4 = plt.bar(x_axis-0.101, human_eval_data['code_t'], align='edge', width=0.2, label='CodeT', color='#fae684')
p5 = plt.bar(x_axis+0.101, human_eval_data['best'], align='edge', width=0.2, label='TiCoder', color='#acc774')
p6 = plt.bar(x_axis+0.301, human_eval_data['ideal_ranking'], align='edge', width=0.2, label='IdealRanking', color='#fab460')
p7 = plt.bar(x_axis+0.501, human_eval_data['ideal'], align='edge', width=0.2, label='IdealTests', color='#de425b')
plt.axhline(90.85, linestyle='dashed')
plt.text(x=1.25, y=92.65, s="pass@100 = 90.85\%", ha='right', va='center')

plt.xticks(x_axis + 0.1, human_eval_data['x-axis'])
plt.xlabel("k", fontsize = 18)
plt.ylabel("pass@k@\{0,1\} (\%)", fontsize = 18)
plt.legend([(p1, p2), p3, p4, p5, p6, p7], ['Codex (t=0.8/t=0)', 'Baseline', 'CodeT', 'TiCoder', 'IdealRank', 'IdealTests'], ncol=3, loc='upper center', bbox_to_anchor=(0.5, 1.2), handler_map={tuple: HandlerTuple(ndivide=None)})
plt.tight_layout()

plt.savefig('rq1_human_eval.pdf')
# plt.show()

==> plots/rq2.py <==
data_mbpp = {
    "baseline": [48.24, 52.69, 56.21, 59.02, 59.95, 61.36],
    "best": [48.24, 70.73, 76.35, 81.03, 83.61, 85.95],
    "ideal": [48.24, 87.35, 89.70, 89.70, 89.70, 89.70],
    "ideal_ranking": [48.24, 84.31, 87.82, 88.52, 88.52, 88.52],
    "x-axis": ["0", "1", "2", "3", "4", "5"]
}

data_human_eval = {
    "baseline": [30.49, 37.80, 43.29, 45.73, 46.34, 50.61],
    "best": [30.49, 55.28, 68.94, 78.88, 81.99, 84.47],
    "ideal": [30.49, 90.85, 90.85, 90.85, 90.85, 90.85],
    "ideal_ranking": [30.49, 69.57, 82.61, 85.71, 85.71, 85.71],
    "x-axis": ["0", "1", "2", "3", "4", "5"]
}

# plotting a multi-bar chart

from cProfile import label
import matplotlib.pyplot as plt
import numpy as np

x_axis = np.arange(len(data_mbpp['x-axis']))

fig = plt.figure(0, figsize=(12/1.8, 10/1.8))
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=12)

ax = fig.add_subplot(111)
plt.plot(x_axis, data_mbpp['baseline'], label='Baseline', marker='o', color='#046389')
ax.annotate("48.39\%", xy=(0.43, 48.9), ha='left')
for i, j in list(zip(x_axis, data_mbpp['baseline']))[1:]:
    ax.annotate(str(j) + "\%", xy=(i-0.05, j+0.5), ha='right', va='bottom')
plt.plot(x_axis, data_mbpp['best'], label='TiCoder', marker='x', color='#acc774')
for i, j in list(zip(x_axis, data_mbpp['best']))[1:-1]:
    ax.annotate(str(j) + "\%", xy=(i+0.05, j-0.5), ha='left', va='top')
i, j = x_axis[-1], data_mbpp['best'][-1]
ax.annotate(str(j) + "\%", xy=(i-0.01, j-1.0), ha='center', va='top')
plt.plot(x_axis, data_mbpp['ideal_ranking'], label='IdealRanking', marker='s', color='#fab460')
for i, j in list(zip(x_axis, data_mbpp['ideal_ranking']))[1:-2]:
    ax.annotate(str(j) + "\%", xy=(i+0.05, j-0.5), ha='left', va='top')
plt.plot(x_axis, data_mbpp['ideal'], label='IdealTests', marker='*', color='#de425b')
i, j = x_axis[1], data_mbpp['ideal'][1]
ax.annotate(str(j) + "\%", xy=(i-0.05, j+0.15), ha='right', va='bottom')
i, j = x_axis[2], data_mbpp['ideal'][2]
ax.annotate("89.70\%", xy=(i-0.05, j+0.15), ha='right', va='bottom')
plt.axhline(89.70, linestyle='dashed')
plt.text(x=1.25, y=90.7, s="pass@100 = 89.70\%", ha='right', va='center')
plt.axhline(48.39, linestyle='dashed')


plt.xticks(x_axis, data_mbpp['x-axis'])
plt.xlabel("m", fontsize = 18)
plt.ylabel("pass@1@m", fontsize = 18)
plt.legend(ncol=4, loc='upper center', bbox_to_anchor=(0.5, 1.15))
plt.tight_layout()

plt.savefig('rq2_mbpp.pdf')
# plt.show()

x_axis = np.arange(len(data_human_eval['x-axis']))

fig = plt.figure(1, figsize=(12/1.8, 10/1.8))
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=12)

ax = fig.add_subplot(111)
plt.plot(x_axis, data_human_eval['baseline'], label='Baseline', marker='o', color='#046389')
ax.annotate("30.49\%", xy=(0.33, 31.0), ha='left')
for i, j in list(zip(x_axis, data_human_eval['baseline']))[1:]:
    ax.annotate(str(j) + "\%", xy=(i-0.05, j+0.5), ha='right', va='bottom')
plt.plot(x_axis, data_human_eval['best'], label='TiCoder', marker='x', color='#acc774')
for i, j in list(zip(x_axis, data_human_eval['best']))[1:-1]:
    ax.annotate(str(j) + "\%", xy=(i+0.05, j-0.7), ha='left', va='top')
i, j = x_axis[-1], data_human_eval['best'][-1]
ax.annotate(str(j) + "\%", xy=(i, j-0.7), ha='center', va='top')
plt.plot(x_axis, data_human_eval['ideal_ranking'], label='IdealRanking', marker='s', color='#fab460')
for i, j in list(zip(x_axis, data_human_eval['ideal_ranking']))[1:]:
    ax.annotate(str(j) + "\%", xy=(i, j+0.6), ha='center', va='bottom')
plt.plot(x_axis, data_human_eval['ideal'], label='IdealTests', marker='*', color='#de425b')
for i, j in list(zip(x_axis, data_human_eval['ideal']))[1:2]:
    ax.annotate(str(j) + "\%", xy=(i+0.05, j-1), ha='left', va='top')
plt.axhline(90.85, linestyle='dashed')
plt.text(x=1.25, y=92.15, s="pass@100 = 90.85\%", ha='right', va='center')
plt.axhline(30.49, linestyle='dashed')


plt.xticks(x_axis, data_human_eval['x-axis'])
plt.xlabel("m", fontsize = 18)
plt.ylabel("pass@1@m", fontsize = 18)
plt.legend(ncol=4, loc='upper center', bbox_to_anchor=(0.5, 1.15))
plt.tight_layout()

plt.savefig('rq2_human_eval.pdf')

plt.rc('font', family='serif', size=14)
# old version
# numqueries = [ int(x.strip()) for x in open('numqueries_sorted.txt').readlines() ]

uniq_queries = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]

# old version
# counts = [ (numqueries.count(n) / 427) * 100 for n in uniq_queries ]

# new version from new compute_metrics_mq_inf.py in codet-ranking branch
cumulative_counts_mbpp = [61.12, 73.07, 78.22, 81.73, 83.14, 85.01, 85.71, 85.95, 86.65, 87.12]
cumulative_counts_human_eval = [73.17, 84.76, 91.46, 93.29, 93.90, 93.90, 94.51, 95.73, 95.73, 95.73]

fig = plt.figure(2, figsize=(10, 6))
ax2 = fig.add_subplot(111)
# plt.plot(uniq_queries, counts_mbpp, marker='x', label='TiCoder')
# for i, j in list(zip(uniq_queries, counts_mbpp)):
#     ax2.annotate(f"{j:.2f}\%", xy=(i + 0.1, j+0.5), ha='left')
plt.plot(uniq_queries, cumulative_counts_mbpp, marker='s', label='MBPP', color='#046389')
plt.plot(uniq_queries, cumulative_counts_human_eval, marker='s', label='HumanEval', color='#f28059')
for i, j in list(zip(uniq_queries, cumulative_counts_mbpp)):
    ax2.annotate(f"{j:.2f}\%", xy=(i+0.06, j-0.5), ha='left', va='top')
i, j = list(zip(uniq_queries, cumulative_counts_human_eval))[0]
ax2.annotate(f"{j:.2f}\%", xy=(i, j-0.75), ha='center', va='top')
for i, j in list(zip(uniq_queries, cumulative_counts_human_eval))[1:3]:
    ax2.annotate(f"{j:.2f}\%", xy=(i+0.03, j-0.75), ha='left', va='top')
for i, j in list(zip(uniq_queries, cumulative_counts_human_eval))[3:]:
    ax2.annotate(f"{j:.2f}\%", xy=(i, j-0.75), ha='center', va='top')

plt.xlabel("User Interactions (m)", fontsize = 20)
plt.ylabel("accept@m", fontsize = 20)
plt.legend(bbox_to_anchor=(1, 0.2))
plt.xlim([0.5, 11])
plt.tight_layout()

plt.savefig('rq2_int.pdf')
# plt.show()


==> rq1.py <==
data = {
    "codex": [48.39, 62.89, 75.58, 80.83],
    "baseline": [49.48, 63.48, 75.68, 81.04],
    "best": [70.49, 74.47, 79.39, 82.43],
    "ideal": [86.51, 88.61, 89.33, 89.45],
    "ideal_ranking": [85.65 , 87.90 , 88.88 , 89.22],
    "x-axis": ["1", "2", "5", "10"]
}

# plotting a multi-bar chart

import matplotlib.pyplot as plt
import numpy as np

x_axis = np.arange(len(data['x-axis'])) * 1.35

plt.figure(figsize=(12, 7))
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=14)

plt.bar(x_axis-0.401, data['codex'], align='edge', width=0.2, label='Codex', color=(40/255, 57/255, 220/255))
plt.bar(x_axis-0.401, [61.36 - data['codex'][0], 0, 0, 0], align='edge', width=0.2, bottom=data['codex'], hatch="//", color=(44/255, 144/255, 244/255), label='Codex (temp=0)')
plt.bar(x_axis-0.201, data['baseline'], align='edge', width=0.2, label='Baseline', color=(243/255, 151/255, 67/255))
plt.bar(x_axis, data['best'], align='edge', width=0.2, label='TestDrive', color=(112/255, 173/255, 71/255))
plt.bar(x_axis+0.201, data['ideal_ranking'], align='edge', width=0.2, label='IdealRanking', color=(255/255, 199/255, 21/255))
plt.bar(x_axis+0.401, data['ideal'], align='edge', width=0.2, label='IdealTests', color=(242/255, 0/255, 0/255))
plt.axhline(89.46, linestyle='dashed')
plt.text(x=2.4, y=91, s="pass@100 = 89.46\%", ha='left', va='center')

plt.xticks(x_axis + 0.1, data['x-axis'])
plt.xlabel("n", fontsize = 16)
plt.ylabel("pass@n (\%)", fontsize = 16)
plt.legend(bbox_to_anchor=(1, 1))
plt.tight_layout()

plt.savefig('rq1.pdf')
# plt.show()

==> rq2.py <==
data = {
    "baseline": [48.39, 49.48, 49.85, 50.14, 50.52, 51.36],
    "best": [48.39, 70.49, 76.11, 78.92, 83.14, 85.48],
    "ideal": [48.39, 86.50, 89.25, 89.46, 89.46, 89.46],
    "ideal_ranking": [48.39, 85.65, 87.69, 87.91,87.97, 87.97],
    "x-axis": ["0", "1", "2", "3", "4", "5"]
}

# plotting a multi-bar chart

from cProfile import label
import matplotlib.pyplot as plt
import numpy as np

x_axis = np.arange(len(data['x-axis']))

fig = plt.figure(0, figsize=(12, 7))
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=14)

ax = fig.add_subplot(111)
plt.plot(x_axis, data['baseline'], label='Baseline', marker='o', color=(40/255, 57/255, 220/255))
ax.annotate("48.39\%", xy=(0.07, 48.39 + 0.5), horizontalalignment='left')
for i, j in list(zip(x_axis, data['baseline']))[1:]:
    ax.annotate(str(j) + "\%", xy=(i, j+0.5), horizontalalignment='right')
plt.plot(x_axis, data['best'], label='TestDrive', marker='x', color=(112/255, 173/255, 71/255))
for i, j in list(zip(x_axis, data['best']))[1:]:
    ax.annotate(str(j) + "\%", xy=(i, j+0.5), horizontalalignment='right')
plt.plot(x_axis, data['ideal'], label='IdealTests', marker='*', color=(242/255, 0/255, 0/255))
for i, j in list(zip(x_axis, data['ideal']))[1:-2]:
    ax.annotate(str(j) + "\%", xy=(i, j+0.5), horizontalalignment='right')
plt.axhline(89.46, linestyle='dashed')
plt.plot(x_axis, data['ideal_ranking'], label='IdealRanking', marker='s', color=(255/255, 199/255, 21/255))
for i, j in list(zip(x_axis, data['ideal_ranking']))[1:]:
    ax.annotate(str(j) + "\%", xy=(i, j+0.3), horizontalalignment='right')
plt.axhline(89.46, linestyle='dashed')
plt.text(x=0.8, y=90.25, s="pass@100 = 89.46\%", ha='right', va='center')
plt.axhline(48.39, linestyle='dashed')


plt.xticks(x_axis, data['x-axis'])
plt.xlabel("k", fontsize = 18)
plt.ylabel("pass@1@k", fontsize = 18)
plt.legend(bbox_to_anchor=(1, 1))
plt.tight_layout()

plt.savefig('rq2.pdf')
# plt.show()

numqueries = [ int(x.strip()) for x in open('numqueries_sorted.txt').readlines() ]

uniq_queries = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]

counts = [ (numqueries.count(n) / 427) * 100 for n in uniq_queries ]
cumulative_counts = [ sum(counts[:i+1]) for i, _ in enumerate(counts) ]

fig = plt.figure(1, figsize=(10, 6))
ax2 = fig.add_subplot(111)
# plt.plot(uniq_queries, counts, marker='x', label='TAPPY')
# for i, j in list(zip(uniq_queries, counts)):
#     ax2.annotate(f"{j:.2f}\%", xy=(i + 0.1, j+0.5), horizontalalignment='left')
plt.plot(uniq_queries, cumulative_counts, marker='s', label='TAPPY')
for i, j in list(zip(uniq_queries, cumulative_counts)):
    ax2.annotate(f"{j:.2f}\%", xy=(i + 0.1, j+0.5), horizontalalignment='left')

plt.xlabel("Number of user interactions", fontsize = 18)
plt.ylabel("Number of examples", fontsize = 18)

plt.savefig('rq2_int.pdf')
# plt.show()

